A Systematic Performance Analysis of Deep Perceptual Loss Networks: Breaking Transfer Learning Conventions

In recent years, deep perceptual loss has been widely and successfully used to train machine learning models for many computer vision tasks, including image synthesis, segmentation, and autoencoding. Deep perceptual loss is a type of loss function for images that computes the error between two images as the distance between deep features extracted from a neural network. Most applications of the loss use pretrained networks called loss networks for deep feature extraction. However, despite increasingly widespread use, the effects of loss network implementation on the trained models have not been studied. This work rectifies this through a systematic evaluation of the effect of different pretrained loss networks on four different application areas. Specifically, the work evaluates 14 different pretrained architectures with four different feature extraction layers. The evaluation reveals that VGG networks without batch normalization have the best performance and that the choice of feature extraction layer is at least as important as the choice of architecture. The analysis also reveals that deep perceptual loss does not adhere to the transfer learning conventions that better ImageNet accuracy implies better downstream performance and that feature extraction from the later layers provides better performance.

==> anc/Supplementary_Material_attributes.csv <==
Network,Year,Layers Early,Layers Semi-Early,Layers Mid,Layers Late,Top-5 ImageNet Acc,Top-1 ImageNet Acc,#Params Early,#Params Semi-Early,#Params Mid,#Params Late,#Params Total,#Features Early (64x64),#Features Semi-Early (64x64),#Features Mid (64x64),#Features Late (64x64),#Channels Early,#Channels Semi-Early,#Channels Mid,#Channels Late,Viewsize Early,Viewsize Semi-Early,Viewsize Mid,Viewsize Late,Depth Early,Depth Semi-Early,Depth Mid,Depth Late,Depth Total,CNN Depth Total,Flops Early (224x224),Flops Semi-Early (224x224),Flops Mid (224x224),Flops Late (224x224),Flops Total (224x224),Skip-connections,Branching,1x1 Convolutions,BatchNorm,AuxPrediction
alexnet,2012,1,4,7,11,56.522,79.066,23296,330688,994624,2469696,61100840,14400,9408,3456,2304,64,192,384,256,11,51,99,163,1,2,3,5,8,5,70857600,295599552,408194112,657654336,716707368,FALSE,FALSE,FALSE,FALSE,FALSE
densenet121,2016,2,4,6,10,74.434,91.972,9536,344576,1297536,6951808,7978856,65536,65536,32768,4096,64,256,512,1024,7,7,263,1047,1,13,38,120,121,120,121225216,1183752192,2019282944,2897914880,2899040232,TRUE,FALSE,TRUE,TRUE,FALSE
efficientnet_b0,2019,0,1,4,7,77.692,93.532,928,2376,308660,3595388,5288548,32768,16384,1280,1280,32,16,80,320,3,9999,9999,9999,1,5,40,80,81,80,11640832,24085032,173111700,385163452,406703012,TRUE,FALSE,FALSE,TRUE,FALSE
efficientnet_b7,2019,0,1,4,7,78.642,94.186,1856,12776,4703928,62143440,66347960,65536,32768,2560,2560,64,32,160,640,3,9999,9999,9999,1,15,135,270,271,270,23281664,121229000,1974744216,5224713840,5307932760,TRUE,FALSE,FALSE,TRUE,FALSE
googlenet,2014,0,5,8,15,69.778,89.53,9536,280608,985344,5599904,13004888,65536,16284,8192,4096,64,256,512,1024,7,27,75,315,1,5,9,21,22,21,119619584,607104512,948395392,1514940448,1516015624,FALSE,TRUE,TRUE,TRUE,TRUE
inception_v3,2015,2,7,9,14,77.294,93.45,28768,428576,991200,8965856,27161264,53824,6400,7200,3072,64,256,288,768,11,31,95,735,3,8,14,37,49,48,342200928,894829696,1246469696,2430437248,2849722984,FALSE,TRUE,TRUE,TRUE,TRUE
resnet18,2015,2,4,5,7,69.758,89.078,9536,157504,683072,11176512,11689512,65536,16384,8192,2048,64,64,128,512,7,43,99,435,1,5,9,17,18,17,121225216,589266944,1002516480,1826255872,1826793960,TRUE,FALSE,FALSE,TRUE,FALSE
resnet50,2015,2,4,5,7,76.13,92.862,9536,225344,1444928,23508032,25557032,65536,65536,32768,8192,64,256,512,2048,7,35,91,427,1,10,22,49,50,49,121225216,811646976,1854103552,4141225984,4143375336,TRUE,FALSE,TRUE,TRUE,FALSE
resnext50_32x4d,2016,2,4,5,7,77.618,93.698,9536,215360,1412416,22979904,25028904,65536,65536,32768,8192,64,256,512,2048,7,35,91,427,1,10,22,49,50,49,121225216,782745600,1887420416,4295667712,4297817064,TRUE,TRUE,TRUE,TRUE,FALSE
squeezenet1_1,2016,1,3,7,12,58.178,80.624,1792,13200,120416,722496,1235496,61504,28800,12544,4608,64,128,256,512,3,7,47,175,1,3,9,17,18,17,23656320,60585520,169747360,272526400,359730400,FALSE,TRUE,TRUE,FALSE,FALSE
vgg11,2014,1,4,9,19,69.02,88.628,1792,75648,960896,9220480,132863336,262144,131072,65536,8192,64,128,256,512,3,8,26,134,1,2,4,8,11,8,96337920,1028407296,3808960512,7512250368,7637214184,FALSE,FALSE,FALSE,FALSE,FALSE
vgg16,2014,3,8,15,29,71.592,90.382,38720,260160,1735488,14714688,138357544,262144,131072,65536,8192,64,128,256,512,5,14,40,196,2,4,7,13,16,13,1955659776,4742234112,9374883840,15391789056,15516752872,FALSE,FALSE,FALSE,FALSE,FALSE
vgg16_bn,2014,5,12,22,42,73.36,91.516,38976,260928,1737792,14723136,138365992,262144,131072,65536,8192,64,128,256,512,5,14,40,196,2,4,7,13,16,13,1968504832,4761501696,9398968320,15418884096,15543847912,FALSE,FALSE,FALSE,TRUE,FALSE
vgg19,2014,3,8,17,35,72.376,90.876,38720,260160,2325568,20024384,143667240,262144,131072,65536,8192,64,128,256,512,5,14,48,252,2,4,8,16,19,16,1955659776,4742234112,11226980352,19557500928,19682464744,FALSE,FALSE,FALSE,FALSE,FALSE

==> anc/Supplementary_Material_derived-attributes.csv <==
Network,%Depth Early,%Depth Semi-Early,%Depth Mid,%Depth Late,%CNN Depth Early,%CNN Depth Semi-Early,%CNN Depth Mid,%CNN Depth Late,Remaining Depth Early,Remaining Depth Semi-Early,Remaining Depth Mid,Remaining Depth Late,%Params Early,%Params Semi-Early,%Params Mid,%Params Late
alexnet,0.125,0.25,0.375,0.625,0.2,0.4,0.6,1,7,6,5,3,0.000381271354,0.00541216782,0.01627840141,0.04042000077
densenet121,0.00826446281,0.1074380165,0.3140495868,0.9917355372,0.008333333333,0.1083333333,0.3166666667,1,120,108,83,1,0.001195158805,0.04318614097,0.1626218094,0.8712787898
efficientnet_b0,0.01234567901,0.06172839506,0.4938271605,0.987654321,0.0125,0.0625,0.5,1,80,76,41,1,0.0001754734948,0.0004492726548,0.0583638458,0.6798440706
efficientnet_b7,0.0036900369,0.05535055351,0.4981549815,0.9963099631,0.003703703704,0.05555555556,0.5,1,270,256,136,1,0.00002797373122,0.000192560555,0.07089785428,0.9366292498
googlenet,0.04545454545,0.2272727273,0.4090909091,0.9545454545,0.04761904762,0.2380952381,0.4285714286,1,21,17,13,1,0.0007332627547,0.02157711777,0.07576720384,0.4305999406
inception_v3,0.0612244898,0.1632653061,0.2857142857,0.7551020408,0.0625,0.1666666667,0.2916666667,0.7708333333,46,41,35,12,0.001059155421,0.01577894166,0.03649314701,0.330097156
resnet18,0.05555555556,0.2777777778,0.5,0.9444444444,0.05882352941,0.2941176471,0.5294117647,1,17,13,9,1,0.0008157740032,0.01347395854,0.0584346036,0.9561145067
resnet50,0.02,0.2,0.44,0.98,0.02040816327,0.2040816327,0.4489795918,1,49,40,28,1,0.0003731262691,0.008817299286,0.05653739448,0.9198263711
resnext50_32x4d,0.02,0.2,0.44,0.98,0.02040816327,0.2040816327,0.4489795918,1,49,40,28,1,0.0003809995036,0.008604451877,0.05643139628,0.9181346494
squeezenet1_1,0.05555555556,0.1666666667,0.5,0.9444444444,0.05882352941,0.1764705882,0.5294117647,1,17,15,9,1,0.001450429625,0.01068396822,0.0974636907,0.5847821442
vgg11,0.09090909091,0.1818181818,0.3636363636,0.7272727273,0.125,0.25,0.5,1,10,9,7,3,0.00001348754332,0.0005693670073,0.007232213408,0.06939822736
vgg16,0.125,0.25,0.4375,0.8125,0.1538461538,0.3076923077,0.5384615385,1,14,12,9,3,0.0002798546352,0.001880345607,0.01254350106,0.1063526251
vgg16_bn,0.125,0.25,0.4375,0.8125,0.1538461538,0.3076923077,0.5384615385,1,14,12,9,3,0.0002816877141,0.001885781298,0.0125593867,0.1064071871
vgg19,0.1052631579,0.2105263158,0.4210526316,0.8421052632,0.125,0.25,0.5,1,17,15,11,3,0.0002695116855,0.001810851242,0.01618718366,0.1393803069

==> anc/Supplementary_Material_results.csv <==
,Downstream prediction of Deep Perceptual Autoencoders,,,,,,,,Beyond the Pixel-Wise Loss for Topology-Aware Delineation,,,,,,,,,,,,4x Super Resolution,,,,,,,,,,,,,,,,,,,,,,,,8x Super Resolution,,,,,,,,,,,,,,,,,,,,,,,,BAPPS Deep Perceptual Similarity Metrics,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
,SVHN accuracy,,,,STL-10 accuracy,,,,MRD Correctness,,,,MRD Completeness,,,,MRD Quality,,,,PSNR Set 5 4x,,,,MSSIM Set 5 4x,,,,PSNR Set 14 4x,,,,MSSIM Set 14 4x,,,,PSNR BSD100 4x,,,,MSSIM BSD100 4x,,,,PSNR Set 5 8x,,,,MSSIM Set 5 8x,,,,PSNR Set 14 8x,,,,MSSIM Set 14 8x,,,,PSNR BSD100 8x,,,,MSSIM BSD100 8x,,,,2AFC score total,,,,2AFC score trad,,,,2AFC score cnn,,,,2AFC score super-res,,,,2AFC score deblur,,,,2AFC score color,,,,2AFC score frame,,,,JND score,,,
Network,SVHN acc early,SVHN acc semi-early,SVHN acc mid,SVHN acc late,STL-10 acc early,STL-10 acc semi-early,STL-10 acc mid,STL-10 acc late,MRD Correctness early,MRD Correctness semi-early,MRD Correctness mid,MRD Correctness late,MRD Completeness early,MRD Completeness semi-early,MRD Completeness mid,MRD Completeness late,MRD Quality early,MRD Quality semi-early,MRD Quality  mid,MRD Quality late,4x PSNR Set 5 early,4x PSNR Set 5 semi-early,4x PSNR Set 5 mid,4x PSNR Set 5 late,4x MSSIM Set 5 early,4x MSSIM Set 5 semi-early,4x MSSIM Set 5 mid,4x MSSIM Set 5 late,4x PSNR Set 14 early,4x PSNR Set 14 semi-early,4x PSNR Set 14 mid,4x PSNR Set 14 late 8x,4x MSSIM Set 14 early,4x MSSIM Set 14 semi-early,4x MSSIM Set 14 mid,4x MSSIM Set 14 late,4x PSNR BSD100 early,4x PSNR BSD100 semi-early,4x PSNR BSD100 mid,4x PSNR BSD100 late,4x MSSIM BSD100 early,4x MSSIM BSD100 semi-early,4x MSSIM BSD100 mid,4x MSSIM BSD100 late,8x PSNR Set 5 early,8x PSNR Set 5 semi-early,8x PSNR Set 5 mid,8x PSNR Set 5 late,8x MSSIM Set 5 early,8x MSSIM Set 5 semi-early,8x MSSIM Set 5 mid,8x MSSIM Set 5 late,8x PSNR Set 14 early,8x PSNR Set 14 semi-early,8x PSNR Set 14 mid,8x PSNR Set 14 late,8x MSSIM Set 14 early,8x MSSIM Set 14 semi-early,8x MSSIM Set 14 mid,8x MSSIM Set 14 late,8x PSNR BSD100 early,8x PSNR BSD100 semi-early,8x PSNR BSD100 mid,8x PSNR BSD100 late,8x MSSIM BSD100 early,8x MSSIM BSD100 semi-early,8x MSSIM BSD100 mid,8x MSSIM BSD100 late,2AFC score total early,2AFC score total semi-early,2AFC score total mid,2AFC score total late,2AFC score trad early,2AFC score trad semi-early,2AFC score trad mid,2AFC score trad late,2AFC score cnn early,2AFC score cnn semi-early,2AFC score cnn mid,2AFC score cnn late,2AFC score super-res early,2AFC score super-res semi-early,2AFC score super-res mid,2AFC score super-res late,2AFC score deblur early,2AFC score deblur semi-early,2AFC score deblur mid,2AFC score deblur late,2AFC score color early,2AFC score color semi-early,2AFC score color mid,2AFC score color late,2AFC score frame early,2AFC score frame semi-early,2AFC score frame mid,2AFC score frame late,JND score early,JND score semi-early,JND score mid,JND score late
alexnet,0.8182045072,0.8172249645,0.7985652387,0.7440938056,0.3865625039,0.5960625112,0.6399062574,0.6688124985,27.274,28.103,32.67,37.32,40.66,41.832,47.526,56.259,15.542,16.03,18.558,21.221,29.87801073,29.15095835,29.96450798,29.69272983,0.8275152922,0.8025574327,0.8147814631,0.8138689876,25.70970823,24.94215718,25.21380368,25.24002115,0.6648012315,0.6266204842,0.624438967,0.6316393337,25.72098953,25.09513633,24.89437203,24.91916431,0.617702207,0.5810041353,0.5624423602,0.5731503299,26.29140355,25.76787816,25.45647396,24.19635842,0.6811600685,0.6356063843,0.6311698794,0.6109652758,22.63658716,21.91771316,21.90592877,21.40400136,0.4694578403,0.4126964754,0.4117274582,0.4055555303,22.111311,21.46594316,21.55108647,21.35537546,0.4245506442,0.3656660462,0.3643989614,0.3642081375,0.6431134741,0.6856084367,0.690585345,0.6877901355,0.5914830565,0.6934745908,0.7196609378,0.733135581,0.8164618015,0.8287499547,0.8295126557,0.8203178048,0.6593588591,0.7159175277,0.7164148688,0.7061902285,0.5908050537,0.6087288857,0.6066948175,0.6011015177,0.6282203197,0.647288084,0.6443220377,0.6389830112,0.5723517537,0.6194915771,0.6269067526,0.62701267,0.5176045097,0.5690013448,0.586026981,0.5887606266
densenet121,0.7584319413,0.8309868723,0.8617950827,0.2639155611,0.4419062436,0.488218762,0.5648437589,0.5777499899,34.343,34.34,30.219,35.276,49.723,33.708,44.34,53.654,19.502,12.579,17.175,20.075,24.81938247,30.1486337,29.31438521,25.12394389,0.7842067719,0.851023376,0.8445872664,0.7773464918,23.40241493,25.19763071,25.19108559,22.43517666,0.6283988633,0.677903599,0.6735072179,0.6240797,23.97501272,24.91525327,24.9313567,24.49275557,0.5920084573,0.6245722359,0.6256999955,0.6042057019,21.44361628,24.14062553,24.92298965,23.85483717,0.6054349959,0.6480478406,0.649640274,0.5821644902,20.77322933,21.63866315,21.91632201,21.34676331,0.4378751644,0.4590810218,0.4357450775,0.3976804518,21.37793338,21.78033644,21.49770451,21.40623434,0.4275436513,0.4190315681,0.3884826282,0.3636785524,0.6282304823,0.648467193,0.6680236359,0.6611529589,0.5805085301,0.6249999404,0.6858897805,0.7183474302,0.7964194417,0.7985380888,0.8137075901,0.800444901,0.6343405247,0.69520998,0.6998156309,0.667299211,0.5811440349,0.5905508995,0.5891313553,0.5837711692,0.6323728561,0.5792797208,0.6131355762,0.5831779242,0.5445975065,0.6022245288,0.6064618826,0.6138771176,0.5062868495,0.5437523423,0.5756243383,0.5786722459
efficientnet_b0,0.8177627474,0.8275391757,0.8377381712,0.7135448754,0.3933750018,0.3836250082,0.4342187494,0.6946250051,33.919,31.887,34.776,35.894,49.166,46.521,48.853,49.753,19.264,18.118,19.485,21.294,21.06924774,26.78305672,27.26665834,25.76103075,0.7488517165,0.8145154834,0.8256310582,0.8082403779,20.7302065,24.52496296,24.31603722,24.12909339,0.6165544753,0.6679774608,0.6625405763,0.6493227844,21.10627581,24.95518573,24.81525367,24.47363976,0.5865776367,0.6368807679,0.6223201582,0.6061121577,18.42314951,24.36212329,25.36944947,24.78448308,0.5919630051,0.6686996818,0.6878114223,0.6665035248,18.822981,21.95661852,22.16915188,22.018034,0.4362051742,0.4689590995,0.4657467817,0.4599359206,19.26510005,22.19162269,21.86545812,21.83944594,0.4130804618,0.4432948162,0.4129521248,0.4281764928,0.6260169645,0.6207066675,0.6653299133,0.6513706545,0.5608897805,0.579110086,0.7219067812,0.7200424075,0.8134957552,0.8003602624,0.7956566811,0.7825211287,0.6389830709,0.6173544526,0.6913227439,0.6506816149,0.5861228704,0.5845338702,0.5893433094,0.5771186352,0.6140255332,0.5822880864,0.5805084705,0.5656779408,0.5425847769,0.5605932474,0.6132414937,0.6121822,0.5296767983,0.5397041354,0.5984330977,0.5872352724
efficientnet_b7,0.8071316034,0.8211816251,0.850923866,0.445374921,0.4182187468,0.2767499983,0.6482499987,0.3851874992,23.688,39.022,41.283,43.438,35.894,58.342,60.867,61.788,13.516,22.162,24.019,25.643,28.62937999,27.68254755,27.86606181,26.10055065,0.8261884451,0.8032279849,0.8115272284,0.7970582724,25.49919746,24.76144137,24.64324152,23.36242583,0.6626910865,0.6483373174,0.6475396518,0.6288194805,25.58117552,25.79127579,24.91105195,23.4633809,0.6152309364,0.6162907749,0.6069138682,0.5824203125,25.02527109,23.51989998,25.77395705,24.60645101,0.6739616871,0.6443557024,0.6620133758,0.599111867,22.22712348,21.32601175,22.42794677,21.77397964,0.4699442855,0.4466396219,0.4669253209,0.4087617035,22.39389953,21.87645423,22.19202584,21.97757142,0.4420570031,0.4327781975,0.4225213927,0.3816029212,0.628828913,0.6238649786,0.6578020155,0.6375287175,0.5772457719,0.5756779313,0.7072458267,0.7001271248,0.8050635457,0.8048940897,0.7878178954,0.7682415247,0.6352615356,0.620965302,0.6893330812,0.6487103701,0.5861017108,0.5831991434,0.586440742,0.5566314459,0.6261864901,0.5996610522,0.5611440539,0.5602542162,0.5431144238,0.5587923527,0.6148304939,0.5912076235,0.5125189803,0.5511687158,0.5792613382,0.5357128542
googlenet,0.8142862618,0.8684311658,0.8487438411,0.5951617211,0.3726250082,0.473656252,0.5396874994,0.5925624967,25.296,24.125,26.078,36.944,38.18,36.568,39.119,55.684,14.44,13.784,14.869,20.992,26.48437699,29.50011306,28.44563596,26.046386,0.821505177,0.8466403484,0.8324956775,0.7732705712,24.15775987,25.29121338,24.74917493,23.45922967,0.6553743886,0.6695654775,0.6514455165,0.6145718694,24.71019118,25.0423075,24.87159582,24.64786308,0.6207184854,0.6175223756,0.5975212348,0.5924342543,21.98111104,25.6712354,25.17175029,24.14193404,0.6170252562,0.6947283268,0.6729122162,0.6202639222,20.87102082,21.86240704,21.74778449,21.2829649,0.4537906476,0.458589243,0.460459426,0.4270070887,21.15080147,21.5288399,21.46792842,21.07903144,0.4375315352,0.4135693035,0.401421167,0.3685677722,0.6314951877,0.6771154106,0.6824912826,0.6668262184,0.5761440992,0.6815253496,0.7230932713,0.7143644094,0.8190042973,0.8240466118,0.8239195347,0.808156848,0.6392040849,0.7119933367,0.7092484236,0.6765291691,0.5879237056,0.6037499905,0.6019279361,0.5936017632,0.6230508685,0.6319492459,0.6201271415,0.601313591,0.5436440706,0.6094279289,0.6166313887,0.6069915295,0.5121889289,0.5420573179,0.5634617418,0.5674251646
inception_v3,0.8026563525,0.8460356593,0.8276256174,0.3660782948,0.3009062484,0.4753750041,0.5278124958,0.3543749973,25.7,24.909,38.573,40.9,38.676,37.516,57.836,62.874,14.667,14.197,21.926,23.269,27.41914637,27.40496877,26.32553865,24.88985699,0.7861409545,0.8248075962,0.8132017136,0.7787978768,24.21714492,24.66405228,24.03775734,23.687426,0.6145581582,0.6674723689,0.6532198255,0.6266007615,24.52638767,25.38531046,24.01783715,24.02668247,0.5681970906,0.6262826568,0.6093792474,0.5904314393,22.5594201,24.20602554,23.80615011,24.49602446,0.6335331559,0.6608916283,0.6561929107,0.6283095717,20.70026479,21.72543402,21.73440455,21.85298711,0.4512800255,0.4479174806,0.4619372966,0.4365339907,21.34480033,21.68583887,21.66119166,21.83014496,0.4202750608,0.4000688653,0.4307213807,0.4089279686,0.6253778636,0.6685370803,0.6589755118,0.6595629156,0.5746610761,0.6947035193,0.6737712622,0.7095338702,0.8063347936,0.8031990528,0.7999364138,0.7907838821,0.6383474469,0.7003961205,0.6930267215,0.6592206955,0.5815255046,0.5912076235,0.5895762444,0.5904873013,0.5893220305,0.6152542233,0.593093276,0.5991949439,0.5620763302,0.6064619422,0.6044491529,0.6081568003,0.5155314702,0.5722708732,0.5587795489,0.5553170872
resnet18,0.8201060295,0.8323505819,0.8669714183,0.4705554619,0.422093749,0.4733124971,0.4153750017,0.4654687569,27.668,33.04,35.688,26.49,41.255,48.115,54.166,39.664,15.78,18.788,20.305,15.105,28.66144832,26.80515851,28.27261146,25.51953823,0.8263359427,0.8384905577,0.8336063981,0.8049086213,25.42307055,24.08680208,24.83585105,23.11457319,0.6718713343,0.6652774193,0.6686775344,0.6293477565,25.85876533,24.54508685,24.5547369,23.63405805,0.6376812786,0.627589784,0.6194510365,0.5735799947,25.5761621,24.92022971,23.2303303,22.10442787,0.6846637726,0.6573481321,0.6733947277,0.5321465969,22.36429459,21.84123696,20.53088113,20.33679578,0.4803217926,0.4455791148,0.4647904592,0.3737898671,22.27527447,21.5190421,20.74160441,20.85895296,0.4487409256,0.3918346033,0.4239758395,0.3572977465,0.6294184824,0.6468340258,0.6541962326,0.6744351685,0.5647881031,0.6252119541,0.6637711525,0.7384745479,0.8168855906,0.8015041947,0.7989617586,0.808326304,0.6366802454,0.6961312294,0.6910464168,0.6744288206,0.5889620185,0.5852541924,0.588855803,0.5929236412,0.626398325,0.5691949129,0.5711016655,0.6080932617,0.5427966118,0.6037076712,0.611440599,0.6243644357,0.5169511735,0.5447873008,0.5591132589,0.603793576
resnet50,0.8207494617,0.8327827305,0.8622752875,0.5712296367,0.4125000015,0.5535937399,0.4127812535,0.4797499925,40.089,22.451,26.875,30.612,61.95,34.175,40.179,44.759,22.84,12.792,15.325,17.379,29.14237435,31.00949215,28.35200908,24.10178307,0.8353722692,0.8556674838,0.8367959261,0.7418644786,25.51255479,25.68558567,24.96776142,22.52440312,0.6705363393,0.6772914444,0.6679047644,0.6185410917,25.36304405,25.22156786,24.76180624,24.50518916,0.6213400197,0.6234878755,0.6173075974,0.6177634889,24.67780029,25.34830144,25.06960619,23.29504571,0.6778592467,0.6876611352,0.6852627039,0.5880008638,21.94341665,21.706604,21.63268139,21.0020486,0.4788884318,0.4636193578,0.4562662233,0.4017864987,22.13158062,21.34772299,21.25603662,21.28496375,0.4433281229,0.4158068611,0.3976723538,0.3750935931,0.6290742457,0.66134426,0.6581730445,0.6587122381,0.5683474541,0.6549575925,0.6750000119,0.7319915295,0.8160805106,0.8028601408,0.8006991744,0.7989618182,0.6344878674,0.7010316253,0.7017501593,0.6519343853,0.5883898735,0.5901907086,0.5893643498,0.576864481,0.6246609688,0.610127151,0.5730084777,0.5873305202,0.5424787998,0.6088983417,0.609216094,0.6051906943,0.5252457135,0.5605820294,0.5725694419,0.5934710315
resnext50_32x4d,0.819030419,0.8294502944,0.8644264787,0.2585279681,0.4189374968,0.3829687461,0.4282499999,0.402843751,36.474,23.277,40.495,33.482,55.106,35.292,62.435,48.613,20.73,13.27,23.061,19.02,29.75465236,27.31666711,29.4989027,24.66872429,0.8400064826,0.8355905294,0.8463551044,0.8243690848,25.85207453,24.69818348,25.05856357,22.39518529,0.6776401911,0.6710417739,0.6733661784,0.6467721271,26.04390826,25.0972408,25.30133299,22.66874983,0.6358901304,0.6308308953,0.6283049726,0.5941229069,25.50954782,25.33740412,25.03737709,14.7242111,0.6957187533,0.6946110368,0.6901541352,0.3411493659,22.41551852,21.93969888,21.51490931,15.73646165,0.4826817449,0.4757568006,0.4682335566,0.2717581689,22.34617031,21.68895052,21.1555274,16.15778586,0.4485240135,0.4375625755,0.4132711391,0.2900478,0.628308177,0.6393757562,0.6523002783,0.6578912139,0.5670339465,0.6201271415,0.6688982844,0.7302966118,0.8146822453,0.7902329564,0.7952330112,0.793877244,0.6343404651,0.6759579182,0.6947126985,0.6524319053,0.5886440277,0.5830932856,0.5863559842,0.5781991482,0.6237288117,0.5661016703,0.5541949272,0.5844915509,0.5414195657,0.6007415652,0.6144067645,0.6080508232,0.5259877272,0.5398133679,0.5583334997,0.5885791102
squeezenet1_1,0.8246197104,0.8453057855,0.8427416235,0.7909496129,0.4054374993,0.5133437514,0.6389687508,0.6813125014,21.623,39.631,29.445,24.498,33.219,61.377,43.408,36.851,12.348,22.582,16.753,13.942,31.067604,29.09284131,28.38578477,26.86287579,0.8605803609,0.8161454678,0.831223774,0.8077471614,26.53204219,24.99389558,24.76094641,23.93361917,0.6927937078,0.6410994423,0.6548815519,0.6366455172,26.17315785,25.25018911,24.61473655,24.08593347,0.6455501729,0.595548141,0.6046911284,0.5824194935,26.53620955,24.97831535,23.78981148,22.09737018,0.7104857922,0.606078577,0.6266677022,0.6113659859,22.91121502,21.9821607,21.49716207,20.56820513,0.4906973945,0.4058089554,0.4169352853,0.417413703,22.6474146,21.6827068,20.97416364,20.35760748,0.4545580965,0.3623205517,0.3540916284,0.369255872,0.6345378657,0.6786898176,0.6850805978,0.6775097946,0.5836864114,0.6789830327,0.7286016941,0.7493643761,0.8143431544,0.831546545,0.8193855882,0.8123092651,0.6408714652,0.7181558609,0.7109709382,0.6721351743,0.5883474946,0.6038347483,0.601821959,0.5880719423,0.6260592341,0.6281780005,0.6323305964,0.6241101623,0.5539194345,0.6114407182,0.6173728108,0.6190678477,0.5274314404,0.5732364349,0.6016194609,0.6061036971
vgg11,0.8263195306,0.8316014856,0.8604794145,0.8253207505,0.3811249956,0.4525937438,0.5665937513,0.7241562605,31,28.575,22.873,41.712,45.367,42.47,34.655,63.956,17.618,16.305,13.015,23.73,30.73475103,28.57287404,28.05708375,27.20672317,0.8554040194,0.7724465132,0.8121035099,0.7926456213,26.4496558,24.94202785,24.72779727,24.66395003,0.6901591378,0.6028312615,0.6295419846,0.6426478454,26.273694,24.88503533,24.72741063,25.15394186,0.6458688974,0.5455990523,0.5791319925,0.6018935162,26.1870436,25.98590728,22.77371816,19.64087638,0.7088995576,0.6749239326,0.5895893335,0.6040470958,22.76257459,22.50736281,20.89682304,18.4406562,0.4869365203,0.4524019499,0.3889177069,0.4132391821,22.62407463,22.1203659,21.30050438,19.04951313,0.4516396639,0.3906485435,0.3538276952,0.3772401699,0.6346788307,0.6504203478,0.6586753925,0.6819559137,0.5933898687,0.6245338321,0.6666101813,0.7613135576,0.8154872656,0.8192585707,0.8029873371,0.8140890002,0.6354459524,0.6765474677,0.7025607824,0.6816508174,0.5844490528,0.5864619017,0.5936864018,0.594682157,0.6141525507,0.6061016917,0.5769914985,0.620084703,0.565148294,0.5896186233,0.6092161536,0.619915247,0.5449398457,0.5638633459,0.5732393044,0.6228262202
vgg16,0.8261082619,0.8331092596,0.8873021752,0.836739406,0.4127187505,0.5118750036,0.5922500044,0.7408125103,41.328,31.466,38.205,34.739,63.521,45.945,57.396,50.241,23.529,17.876,21.726,19.725,30.3187181,27.15375985,24.90109206,25.5249564,0.8592456222,0.8241899014,0.806413281,0.8037720561,26.29119072,24.70816483,23.66153013,24.10050031,0.6892971609,0.648552537,0.6396806794,0.6433569342,25.94915674,24.8902804,23.76366475,23.89173569,0.6390476352,0.6027975926,0.5889785665,0.5833159202,25.21528348,23.39458532,19.94696522,18.64393211,0.6727336049,0.6663300872,0.605369544,0.5687051415,22.49812652,21.40501878,19.54605249,18.98699055,0.4634512748,0.4531894454,0.4166259031,0.4197568723,22.33143182,21.5398988,20.09675985,19.71625336,0.4201683046,0.4128075998,0.3897631017,0.3939097309,0.6365325054,0.6413907508,0.6525766253,0.6706130405,0.6054238081,0.6238558888,0.6669491529,0.7506356239,0.8167160749,0.7918431759,0.7895550728,0.8031568527,0.6368644238,0.6784082055,0.6950995922,0.6555636525,0.5830509067,0.581694901,0.5882203579,0.583792448,0.6064830422,0.5683050752,0.5618644357,0.6083898544,0.5706567764,0.6042372584,0.6137711406,0.6221398115,0.5573408937,0.5522025716,0.5671736463,0.6135119514
vgg16_bn,0.8155155033,0.8202212602,0.8626018167,0.4919041991,0.4342500046,0.3178749979,0.2467812523,0.4651249945,32.308,36.061,34.882,29.812,47.085,54.625,53.226,43.863,18.361,20.511,19.868,16.954,28.56272856,28.4936921,23.23726287,13.23117642,0.8338799238,0.8322622061,0.8065333247,0.381618768,24.74963767,24.4859552,21.93883832,14.31987036,0.6642040142,0.6601752021,0.6527747065,0.3181388655,25.23083254,24.44678882,22.72009284,15.44557841,0.6130045044,0.6035388966,0.6138983747,0.3571293252,24.59297931,21.56558202,13.18353373,11.9537252,0.6851354837,0.6489120483,0.5181304812,0.3803461492,21.57235869,19.99787025,12.96443573,11.92683076,0.4781527477,0.4579716261,0.3850031644,0.2819898714,21.29744682,20.13990395,13.90175393,12.77809017,0.4477546547,0.4429360552,0.4014867643,0.3205127096,0.6291419665,0.6356295844,0.6418997149,0.6694849034,0.5937712193,0.6141524911,0.6488559246,0.752584815,0.8164194226,0.7916736603,0.7831144333,0.8075211644,0.6254237294,0.6650699973,0.6822034121,0.656761229,0.585190773,0.5798729062,0.584343195,0.5848093033,0.6088135839,0.5636440516,0.5452542305,0.5947880745,0.5452330709,0.5993643999,0.6076270938,0.6204448342,0.5454423908,0.5447653156,0.5564028855,0.6208141894
vgg19,0.8260025978,0.8325234354,0.8957533091,0.8211912215,0.3969375044,0.4989375025,0.6069999933,0.7364062369,39.219,37.787,42.105,29.019,60.869,56.874,64.394,43.003,22.354,21.491,23.938,16.545,30.16255228,26.060208,26.20401977,26.804934,0.8559762836,0.8092580438,0.8145385623,0.8025984764,26.27074729,24.0550853,23.98459633,23.97751979,0.6926583307,0.6408789051,0.6394520359,0.6252331329,26.12027496,24.33569655,24.17552283,23.51625686,0.6409746867,0.5872522074,0.5909104812,0.5509349203,25.42308291,22.50177735,19.67822014,19.96366893,0.69591223,0.660512054,0.5906991601,0.5736837864,22.63494175,21.00393669,19.28080316,19.08871464,0.4806012735,0.4502791933,0.4015429786,0.3991158243,22.52794169,21.33237298,19.96720737,19.36529703,0.4406700325,0.4186291222,0.3727129041,0.3685216203,0.6350656947,0.6385294994,0.6532206337,0.6663672825,0.6042372584,0.6180084944,0.6687287688,0.7440254092,0.8158262372,0.789809227,0.788495779,0.8004024625,0.6360722184,0.67350775,0.6933491826,0.6543477774,0.582457602,0.5817795992,0.5871398449,0.581207633,0.5998728871,0.5675423145,0.5640254617,0.6048728824,0.5719279647,0.6005296111,0.617584765,0.6133475304,0.5574151101,0.5473267506,0.5681431518,0.6082995502
